Bounding the number of $(\sigma,\rho)$-dominating sets in trees, forests and graphs of bounded pathwidth

The notion of $(\sigma,\rho)$-dominating set generalizes many notions including dominating set, induced matching, perfect codes or independent sets. Bounds on the maximal number of such (maximal, minimal) sets were established for different $\sigma$ and $\rho$ and different classes of graphs. In particular, Rote showed that the number of minimal dominating sets in trees of order $n$ is at most $95^{\frac{n}{13}}$ and Golovach et Al. computed the asymptotic of the number of $(\sigma,\rho)$-dominating sets in paths for all $\sigma$ and $\rho$. Here, we propose a method to compute bounds on the number of $(\sigma,\rho)$-dominating sets in graphs or bounded pathwidth, trees and forests, under the conditions that $\sigma$ and $\rho$ are finite unions of (possibly infinite) arithmetic progressions. It seems that this method shouldn't always work, but in practice we are able to give many sharp bounds by direct application of the method. Moreover, in the case of graphs of bounded pathwidth, we deduce the existence of an algorithm that can output abritrarily good approximations of the growth rate.

==> anc/X_from_operator.hpp <==
#include <iostream>
#include <vector>
#include <set>
#include <assert.h>
#include <cmath>
#include <map>
#include <complex>
#include <gmpxx.h>
#include <algorithm>
#include "algebraic.hpp"

using namespace std;
template<class Qel>
class simplex{//this is a basic unoptimized implementation of the simplex algorithm
  public:
  vector<Qel> opt;
  vector<vector<Qel>> coefs;
  simplex(){}
  simplex(vector<Qel>& o,  vector<vector<Qel>>& c):opt(o), coefs(c){ }
  void pivoting(int i){
    Qel min=-1;
    int p=0;
    for(size_t j=0;j<coefs.size();j++){
      if(coefs[j][i] <= 0) continue;
      Qel v=coefs[j].back()/coefs[j][i];
      if(v<min || min ==-1){
        p = j; 
        min = v;
      }
    }
    Qel v = 1/coefs[p][i];
    for(size_t j=0; j<coefs[p].size(); j++) coefs[p][j] *= v;
    for(size_t k=0; k<coefs.size(); k++){
      if(k == p) continue;
      v = coefs[k][i];
      for(size_t j=0; j<coefs[k].size(); j++) coefs[k][j]-= coefs[p][j]*v;
    }
    v = opt[i];
    for(size_t j=0; j<opt.size(); j++) opt[j]-= coefs[p][j]*v;
  }

  Qel solve(){
    while(true){
      int pivot =0;
      Qel low = opt[0];
      for(size_t j=1; j+1<opt.size(); j++)  if(opt[j]> low){low =opt[j]; pivot =j; }
      if(low <= 0) break;
      pivoting(pivot);   
    }
    return opt.back();
  }  
};

template<class Qel>
bool isinconvexhull(vector<vector<Qel>>& points, vector<Qel>&p){// return true iff p is coordinatewise smaller than any point from the convex hull of points
  bool smaller = true, diff = true;
  for(size_t j=0;j<points.size();j++){//first we check if the point is coorinatewise smaller than one of the vertices, this way we call the simplex less often
    smaller = true;
    diff= false;
    for(size_t i=0; i<points[j].size(); i++){
      if(p[i]>points[j][i]) smaller = false;
      if(p[i]!=points[j][i]) diff = true;
    }
    if(smaller && diff) return true;
  }
  simplex<Qel> a;//now we call the simplex
  int vb = points.size()+2*p.size();
  a.coefs = vector<vector<Qel>>(p.size()+1,vector<Qel>(vb+1, 0));
  for(size_t j=0;j<p.size();j++){
    for(size_t i=0;i<points.size(); i++) a.coefs[j][i] = points[i][j];
    a.coefs[j][j+points.size()]=-1;
    a.coefs[j][j+points.size()+p.size()]=1;
    a.coefs[j].back() = p[j];
  }
  
  a.opt = vector<Qel>(vb+1, 0);
  for(size_t i=0; i<points.size()+p.size();i++)
    for(size_t j=0; j<a.coefs.size(); j++) a.opt[i]+= a.coefs[j][i];
  for(size_t j=0; j<a.coefs.size(); j++) a.opt.back()+= a.coefs[j].back();
  for(size_t i=0;i<points.size();i++) a.coefs[p.size()][i]=1;
  a.coefs[p.size()].back()=1;
  Qel tempS = a.solve();
  return (tempS ==0);
}

template<class Qel>
void findconvexhull(vector<vector<Qel>>& points){// we only keep the smallest subset of points that has the same conv< (the set Hull<)
  //the naive way to do that is to check for any point if it is in the conv< of the other points
  vector<Qel> p = points.back();
  points.pop_back();
  for(int k=points.size()-1; k>=0; k--){ 
    if(!isinconvexhull(points, p)){
      p.swap(points[k]);      
    }else{
      p.swap(points[k]);
      points[k].swap(points.back());
      points.pop_back();      
    }
  }
  if(!isinconvexhull(points, p)) points.push_back(p);
}

template<class Qel>
void auxnewVec(vector<vector<Qel> >& newsep, const vector<vector<Qel>> &sep, const vector<vector<vector<int>>>& operators, 
               set<vector<Qel>>& seen,vector<bool>& isNew, Qel& coef){
  //this function apply the operators when they are matrices to obtain the new points
  for(size_t i=0; i<sep.size(); i++){
    if(!(isNew[i])) continue;
    for(size_t j=0; j<operators.size(); j++){
      vector<Qel> u(sep[i].size(), 0);
      for(int n=0; n<operators[j].size(); n++)
        for(int m=0; m<operators[j][n].size(); m++)
          u[n]+= operators[j][n][m]*sep[i][m]/coef;
      bool ok = true;
      for(size_t k=0;k<newsep.size();k++) if(newsep[k] == u) ok = false;
      if(ok && seen.insert(u).second && !isinconvexhull(newsep, u)) newsep.push_back(u);
    }
  }
}

template<class Qel>
void auxnewVec(vector<vector<Qel> >& newsep, const vector<vector<Qel>> &sep, const vector<vector<vector<pair<int,int>>>>& operators, 
               set<vector<Qel>>& seen, vector<bool>& isNew, Qel& coef){
  //this function apply the operators when they are bilinear maps to obtain the new points
  for(size_t i=0; i<sep.size(); i++){
    for(size_t ii=0; ii<sep.size(); ii++){
      if(!(isNew[i] || isNew[ii])) continue;
      for(size_t j=0; j<operators.size(); j++){
        vector<Qel> u(sep[i].size(), 0);
        for(int n=0; n<operators[j].size(); n++)
          for(int m=0; m<operators[j][n].size(); m++) 
            u[n]+=sep[i][operators[j][n][m].first]*sep[ii][operators[j][n][m].second];
        bool ok= true;
        for(size_t k=0;k<newsep.size();k++) if(newsep[k]==u) ok = false;
        if(ok && seen.insert(u).second && !isinconvexhull(newsep, u)) newsep.push_back(u);
      }
    }
  }
}


template<class operator_Class, class Qel>
bool findX(operator_Class& operators, vector<vector<Qel>>& sep, Qel& coef){
  // This function implements the two algorithms from the article
  // We used template programming to have only one function that works for both linear and bilinear maps
  set<vector<Qel>> seen;
  for(size_t i=0; i<sep.size(); i++) seen.insert(sep[i]);
  vector<bool> isNew(sep.size(), true);

  for(int exec=0; exec<1000; exec++){
    vector<vector<Qel>> newsep(sep);
    auxnewVec(newsep, sep, operators, seen, isNew, coef); 
    findconvexhull(newsep);
    sort(newsep.begin(), newsep.end());
    isNew = vector<bool> (newsep.size(), true);
    
    bool done =true;
    for(size_t i=0; i<newsep.size(); i++){
      for(size_t j=0;j<sep.size();j++)
        if(newsep[i]==sep[j]) isNew[i] = false;
      if(isNew[i]) done = false;
    }
    sep.swap(newsep);
    if(done) break;
    cout<<"************************     Iteration  "<<exec<<":  The size of the convex hull is : "<<sep.size()<<endl;
    cout<<"The vertices of the convex hull are:"<<endl;
    for(size_t i=0; i<sep.size();i++){
      for(size_t j=0; j<sep[i].size();j++) cout<< sep[i][j]<<"   ";
      cout<<endl;
    }
  }
  cout<<"**************************  DONE!!! "<<endl<<"The size of the set X is : "<<sep.size()<<endl;
  for(size_t i=0; i<sep.size();i++){
    for(size_t j=0; j<sep[i].size();j++) cout<< sep[i][j]<<"   ";
    cout<<endl;
  }
	return true;
}


==> anc/algebraic.hpp <==
#include <gmpxx.h>
#include <vector>

using namespace std;
//This is the implementation of the number class that manipulates the algebraic extension of Q by one root of an irreducible polynomial
class Number{
public: 
  // first we deal with the minimal polynomial this data is shared by all the instances of the class
  static vector<mpq_class> poly;
  static size_t deg;
  static vector<pair<mpq_class,mpq_class>> rApp;//An interval of rationals that contain the root
  static void improveAp0(){  //This function improves the rational approximation of the root by a factor 2
    mpq_class aver= (rApp[0].first + rApp[0].second)/2; 
    mpq_class tot = 0;
    mpq_class pow = 1;
    for(size_t i=0; i<poly.size(); i++){
      tot+= poly[i]*pow;
      pow*=aver;
    }
    if((tot*rApp[0].second )>0) rApp[0].second = aver;
    else rApp[0].first = aver;
  }
  static  void improveAp(int n=8){ //This function improves the rational approximation of the root (by a factor 256) and of the powers of the root
    for(int i=0; i<n; i++) improveAp0();
    for(size_t i=1; i<deg; i++){
      vector<mpq_class> t(4);
      t[0] = rApp[i-1].first*rApp[0].first;
      t[1] = rApp[i-1].second*rApp[0].second;
      t[2] = rApp[i-1].first*rApp[0].second;
      t[3] = rApp[i-1].second*rApp[0].first;
      rApp[i].first=rApp[i].second=t[0];
      for(int j=1;j<4;j++){
        if(t[j]<rApp[i].first) rApp[i].first = t[j];
        if(t[j]>rApp[i].second) rApp[i].second = t[j];
      }
    }
  }
  static void setPoly(vector<mpq_class>&p, pair<mpq_class,mpq_class> & a){//This function initializes the shared data of the class
    poly = p; 
    deg = poly.size()-1;
    rApp = vector<pair<mpq_class,mpq_class>>(deg);
    rApp[0]=a;
    while(a.first*a.second<0) improveAp0();
    improveAp();
    cout<<"Number class has been properly initialized"<<endl;
    cout<<" Poly is: ";
    for(size_t i=0; i<poly.size();i++) cout<<((i!=0)?'+':' ')<< poly[i]<<" * x^"<<i;
    cout<<endl;
    cout<< "Approx of the root is: "<< rApp[0].first<<"   "<<rApp[0].second<<endl;
  }
  
  //Now we have everything related to one of these numbers
  vector<mpq_class> val;//This is the polynomial of Q[X]/P
  pair<mpq_class,mpq_class> approx;//This is a rational interval that contains the number
  
  Number():val(deg, 0),approx(0,0){}
  Number(int n):val(deg,0), approx(n,n){val[0] = n;}
  Number(mpq_class n):val(deg,0), approx(n,n){val[0] = n;}
  
  void setApprox(){//computes an approximation of the number
    approx.first=approx.second=val[0];
    for(size_t i=0;i<deg-1;i++){//doesnt work if the root is <0
      if(val[i]<0){
        approx.first += val[i+1]*rApp[i].second;
        approx.second += val[i+1]*rApp[i].first;
      }else{
        approx.first += val[i+1]*rApp[i].first; 
        approx.second += val[i+1]*rApp[i].second;        
      }
    }
  }
  
  friend ostream& operator<<(ostream& out, const Number& x){
    out<<x.val[0];
    for(size_t i=1;i<deg;i++) if(x.val[i]) out << " + "<<x.val[i]<< ".x^"<<i;
		return out;
	}
	// some basic arithmetic operations
	Number& operator++(){          
		val[0]+=1;
    approx.first+=1;
    approx.second+=1;
		return *this; 
	}
	Number operator++(int){
		Number tmp(*this);
		operator++(); 
		return tmp; 
	}
	Number& operator--(){          
		val[0]-=1;
    approx.first-=1;
    approx.second-=1;
		return *this; 
	}
	Number operator--(int){
		Number tmp(*this);
		operator--(); 
		return tmp; 
	}
	Number& operator+=(const Number& rhs){   
    for(size_t i=0;i<deg;i++) val[i]+=rhs.val[i];
    approx.first+=rhs.approx.first;
    approx.second+=rhs.approx.second;
		return *this; 
	}	
	friend Number operator+(Number lhs, const Number& rhs){
		lhs += rhs; 
		return lhs; 
	}	
	Number& operator-=(const Number& rhs){    
    for(size_t i=0; i<deg; i++) val[i]-=rhs.val[i];
    approx.first-=rhs.approx.second;
    approx.second-=rhs.approx.first;
		return *this; 
	}	
	friend Number operator-(Number lhs, const Number& rhs){
		lhs -= rhs; 
		return lhs; 
	}			
	Number& operator*=(const Number& rhs){
		vector<mpq_class> temp(deg*2-1,0);
    for(size_t i=0; i<deg; i++)
      for(size_t j=0; j<deg; j++)
        temp[i+j]+=rhs.val[i]*val[j];
    for(size_t i=deg*2-2; i>=deg;i--){
      mpq_class t= temp[i]/poly[deg];
      for(size_t j=0;j<=deg;j++) temp[i-deg+j]-=t*poly[j];
    }
    for(size_t i=0; i<deg;i++) val[i]= temp[i];
    setApprox();
		return *this; 
	}	
	
	friend Number operator*(Number lhs, const Number& rhs){
		lhs*= rhs; 
		return lhs; 
	}	
	//the only complicated arithmetic operation is division. We use the extended euclidean algorithm to get the Bezout coeficients
	Number& operator/=(const Number& rhs){
    vector<mpq_class> t(deg+1,0), newt(deg+1,0), r(poly), newr(rhs.val);
    newr.push_back(0);
    newt[0]=1;   
    while(true){ 
      int degr=-1, degnewr=-1;
      for(int i=0; i<=deg;i++){
        if(r[i]!=0) degr=i;
        if(newr[i]!=0) degnewr=i;
      }
      if(degnewr==-1) break; //<=> newr==0
      vector<mpq_class> newttemp(t), newrtemp(r); 
      for(int i = degr; i >= degnewr; i--){
        mpq_class coef = newrtemp[i]/newr[degnewr];
        for(int j= i-degnewr;j<=deg;j++){
          newrtemp[j] -= newr[j-i+degnewr]*coef;
          newttemp[j] -= newt[j-i+degnewr]*coef;
        }
      }
      r.swap(newr); t.swap(newt);
      newr.swap(newrtemp); newt.swap(newttemp);
    }
    for(int i=0;i<=deg;i++) t[i]/=r[0];// now t contains the inverse of rhs and we can multiply
    vector<mpq_class> temp(deg*2-1,0);
    for(size_t i=0; i<deg; i++)
      for(size_t j=0; j<deg; j++)
        temp[i+j]+=t[i]*val[j];
    for(size_t i=deg*2-2; i>=deg;i--){
      mpq_class coef= temp[i]/poly[deg];
      for(size_t j=0;j<=deg;j++) temp[i-deg+j]-=coef*poly[j];
    }
    for(size_t i=0; i<deg;i++) val[i]= temp[i];
    setApprox();
		return *this; 
  }
	
	friend Number operator/(Number lhs, const Number& rhs){
    lhs/=rhs;
		return lhs; 
	}	
  //computes the power of the number
	Number power(int n){
    if(n==1) return *this; 
    else if(n==0) return 1;
    Number temp(*this);
    temp*=(*this);
    if(n%2==1) return (*this)*(temp.power(n/2));
    else return temp.power(n/2);
  }
	
	//two numbers are equal if they have the same polynomial
	bool isNull(){
    for(size_t i=0;i<deg;i++) if(val[i]!=0) return false;
    return true;
  }
  
	friend inline bool operator==(const Number& lhs, const Number& rhs){
    for(size_t i=0;i<deg;i++) 
      if(lhs.val[i]!=rhs.val[i]) return false; 
    return true;
  }
  //We use the intervals to do comparisons
  //There are many slightly different versions of each comparison because each of them allow to avoid copy of different arguments and the compiler can produce more optimized binary code
	bool isnonneg(){
    if(isNull()) return true;
    setApprox();
    while(true){
      if(approx.first>0) return true;
      if(approx.second<0) return false;
      improveAp();
      cout<<"/!\\ Running with new prec. New prec is : "<< rApp[0].first<<"   "<<rApp[0].second<<endl;
      setApprox();
    }
	}
  
	friend inline bool operator< (Number& lhs, Number& rhs){
    if(lhs==rhs) return false;      
    lhs.setApprox();
    rhs.setApprox();
    while(true){
      if(lhs.approx.second<rhs.approx.first){ return true;}
      if(rhs.approx.second<lhs.approx.first){ return false;}
      improveAp();
      cout<<"/!\\ Running with new prec. New prec is : "<< rApp[0].first<<"   "<<rApp[0].second<<endl;
      lhs.setApprox();
      rhs.setApprox();
    }	
	}
	
	friend inline bool operator> (Number& lhs, Number& rhs){return rhs < lhs;}
	friend inline bool operator<=(Number& lhs, Number& rhs){return !(lhs > rhs);}
	friend inline bool operator>=(Number& lhs, Number& rhs){return !(lhs < rhs);}
	friend inline bool operator!=(Number& lhs, Number& rhs){return !(rhs==lhs);}	
	
	// version with rvalues reference for the case where something is wrong
	friend inline bool operator< (Number&& lhs, Number&& rhs){
    if(lhs==rhs) return false;   
    lhs.setApprox();
    rhs.setApprox();
    while(true){
      if(lhs.approx.second<rhs.approx.first) return true;
      if(rhs.approx.second<lhs.approx.first) return false;
      improveAp();
      cout<<"/!\\ Running with new prec. New prec is : "<< rApp[0].first<<"   "<<rApp[0].second<<endl;
      lhs.setApprox();
      rhs.setApprox();
    }	
	}
	friend inline bool operator< (Number& lhs, Number&& rhs){
    if(lhs == rhs) return false;   
    lhs.setApprox();
    rhs.setApprox();
    while(true){
      if(lhs.approx.second<rhs.approx.first) return true;
      if(rhs.approx.second<lhs.approx.first) return false;
      improveAp();
      cout<<"/!\\ Running with new prec. New prec is : "<< rApp[0].first<<"   "<<rApp[0].second<<endl;
      lhs.setApprox();
      rhs.setApprox();
    }	
	}
	friend inline bool operator< (Number&& lhs, Number& rhs){
    if(lhs==rhs) return false;   
    lhs.setApprox();
    rhs.setApprox();
    while(true){
      if(lhs.approx.second<rhs.approx.first) return true;
      if(rhs.approx.second<lhs.approx.first) return false;
      improveAp();
      cout<<"/!\\ Running with new prec. New prec is : "<< rApp[0].first<<"   "<<rApp[0].second<<endl;
      lhs.setApprox();
      rhs.setApprox();
    }	
	}
	friend inline bool operator> (Number& lhs, Number&& rhs){return rhs < lhs;}
	friend inline bool operator<=(Number& lhs, Number&& rhs){return !(lhs > rhs);}
	friend inline bool operator>=(Number& lhs, Number&& rhs){return !(lhs < rhs);}
	friend inline bool operator!=(Number& lhs, Number&& rhs){return !(rhs==lhs);}
	
	friend inline bool operator> (Number&& lhs, Number& rhs){return rhs < lhs;}
	friend inline bool operator<=(Number&& lhs, Number& rhs){return !(lhs > rhs);}
	friend inline bool operator>=(Number&& lhs, Number& rhs){return !(lhs < rhs);}
	friend inline bool operator!=(Number&& lhs, Number& rhs){return !(rhs==lhs);}
	
	friend inline bool operator> (Number&& lhs, Number&& rhs){return rhs < lhs;}
	friend inline bool operator<=(Number&& lhs, Number&& rhs){return !(lhs > rhs);}
	friend inline bool operator>=(Number&& lhs, Number&& rhs){return !(lhs < rhs);}
	friend inline bool operator!=(Number&& lhs, Number&& rhs){return !(rhs==lhs);}		
	
	friend inline bool operator< (const Number& lh, const Number& rh){Number rhs(rh); Number lhs(lh); return lhs < rhs;}
	friend inline bool operator> (const Number& lh, const Number& rh){Number rhs(rh); Number lhs(lh); return rhs < lhs;}
	friend inline bool operator<=(const Number& lh, const Number& rh){Number rhs(rh); Number lhs(lh); return !(lhs > rhs);}
	friend inline bool operator>=(const Number& lh, const Number& rh){Number rhs(rh); Number lhs(lh); return !(lhs < rhs);}
	friend inline bool operator!=(const Number& lh, const Number& rh){Number rhs(rh); Number lhs(lh); return !(rhs==lhs);}
	
	Number abs(){
		Number ret=0;
		if (!isnonneg()) ret-= *this;
		else ret = *this;
		return ret;
	}	
// 	//return a decent approximation of the number
// 	//this is only usefull to get an approximation of the root
	double get_d(){
    setApprox();
		return (double)(approx.first.get_num().get_si())/(double)(approx.first.get_den().get_si());		
	}
};

Number abs(Number v){
 return v.abs(); 
}

vector<mpq_class> Number::poly;
size_t Number::deg;
vector<pair<mpq_class,mpq_class>> Number::rApp;



==> anc/automaton.hpp <==
#include <iostream>
#include <vector>
#include <set>
#include <assert.h>
#include <cmath>
#include <map>
#include <complex>
#include <gmpxx.h>
#include <algorithm>
//In this we described different "automatons" each of them is a class that contains the methods necessary to compute the operators
using namespace std;

int gcd(int a, int b){
  if(a<b) return gcd(b,a);
  else if(b==0) return a;
  else return gcd(b,a%b);    
}

int lcm(int a, int b){
  return a*b/gcd(a,b);
}

//This class is initialized with the sets sigma and rho and computes all the (sigma,rho) dominating sets 
struct automaton_All{
  pair<int,int>  gD;//automaton
  pair<int,int> gF;
  vector<bool> fD;//accepting set
  vector<bool> fF;
  vector<int> baseVect;
  vector<int> base;
  size_t size_Aut;
  int D;
  int d;
  
  automaton_All(pair<int,int>& tgD, vector<bool> tfD, pair<int,int>& tgF, vector<bool> tfF):gD(tgD), gF(tgF), fD(tfD), fF(tfF), baseVect(gD.first+gF.first,0){
    D = gD.first;
    d = gF.first;
    size_Aut = D+d;
    baseVect[0] = baseVect[D] = 1;
    base.push_back(0);
    base.push_back(D);
  }
  
  int Dincr(int n){
    if(n==-1) return -1; 
    if(n<D){
      n++;
      if(n == gD.first) n = gD.second;
    }else{
      n = (n-D)+1; 
      if(n == gF.first) n = gF.second;
      n += D;
    }
    return n;
  }
  
  bool canBeForgoten(int n){
    if(n==-1) return false; 
    if(n<D) return fD[n];
    else return fF[n-D];
  }
  
  int forgetSecondAfterOneEdge(int n, int m){
    if(n<D) m = Dincr(m);
    if(m<D) n = Dincr(n);
    if(canBeForgoten(m)) return n;
    else return -1;    
  }
  pair<int,int> forgetThirdAfterTwoEdges(int a, int b, int c){
    if(a<D) c = Dincr(c);
    if(b<D) c = Dincr(c);
    if(c<D){ a = Dincr(a); b = Dincr(b); }
    if(canBeForgoten(c)) return pair<int,int>(a,b);
    else return pair<int,int>(-1,-1);    
  }
};

//This class is initialized with the sets sigma and rho and computes the 1-minimal (sigma,rho) dominating sets 
class automaton1Min{
public:
  pair<int,int>  g; //automaton that counts the number of D seen other than himself, first = number of states, second = state to jump back from state first-1
  bool* fD; //accepting set
  bool* fF;
  
  //The states are represented by an integer and there are 6 possibilities
  //in the comments of the next lines S is the sum of the previous integers
  int Dhasandis;// state between 0 and Dhasandis-1 if it is in D and has and is a certificate
  int Dhascertisnot;// state between S and S+Dhascertisnot-1 if it is in D and has but is not a certificate
  int Dneedcertis;// state between S and S+Dneedcertis-1 if it is in D and is a certificate but has no certificate
  int Dneedcertisnot;// state between S and S+Dneedcertisnot-1 if it is in D and is not a certificate and has no certificate
  int dis;// state between S and S+dis-1 if it is not in D and is a certificate
  int disnot;// state between S and S+disnot-1 if it is not in D and is not a certificate
  vector<int> baseVect;
  vector<int> base;
  int size_Aut;
  
  automaton1Min(pair<int,int>& tgD, vector<bool> tfD, pair<int,int>& tgF, vector<bool> tfF){
    g= pair<int,int>(max(tgD.second, tgF.second) + lcm(tgD.first-tgD.second, tgF.first-tgF.second), max(tgD.second, tgF.second));
    fD = (new bool[g.first+2])+1;
    fF = (new bool[g.first+2])+1;
    for(int i=0, j=0, k=0; i<g.first; i++,j++,k++){
      if(j == tgD.first) j = tgD.second;
      if(k == tgF.first) k = tgF.second;
      fD[i] = tfD[j];
      fF[i] = tfF[k];      
    }
    if(g.second == 0){ fD[-1] = fD[g.first-1]; fF[-1] = fF[g.first-1]; }
    if(fD[g.first-1] != fD[g.second-1] || fF[g.first-1] != fF[g.second-1]){
      fF[g.first] = fF[g.second];
      fD[g.first] = fD[g.second];
      g.first++; g.second++;
    }
    Dhasandis =  Dhascertisnot = Dneedcertisnot =  Dneedcertis = dis = disnot = g.first;
    size_Aut = 6* g.first;
    
    baseVect=vector<int>(size_Aut,0);
    baseVect[Dhasandis + Dhascertisnot] = 1;
    baseVect[Dhasandis + Dhascertisnot+Dneedcertis] = 1;
    baseVect[Dhasandis + Dhascertisnot+Dneedcertis+Dneedcertisnot] = 1;
    baseVect[Dhasandis + Dhascertisnot+Dneedcertis+Dneedcertisnot+ dis] = 1;
    for(size_t i=0;i<baseVect.size();i++) if(baseVect[i] !=0) base.push_back(i);
  }
  
  int Dincr(int n){
    if(n==-1) return -1; 
    int m = n%g.first;
    n = (n-m);
    m++;
    if(m == g.first) m = g.second;
    return n+m;
  }
  
  int getacert(int n){ 
    if(n >= Dhasandis + Dhascertisnot && n<Dhasandis + Dhascertisnot+Dneedcertis) 
      return n-Dhasandis - Dhascertisnot;
    else if(n >= Dhasandis + Dhascertisnot+Dneedcertis && n<Dhasandis + Dhascertisnot+Dneedcertis+Dneedcertisnot) 
      return n- Dhascertisnot-Dneedcertis;
    else return n;
  }
  
  bool canBeForgoten(int n){
    if(n==-1) return false; 
    if(n<Dhasandis) return (fD[n] && !fD[n-1]);
    else{
      n-=Dhasandis;
      if(n<Dhascertisnot) return fD[n] && fD[n-1];
      else{
        n-=Dhascertisnot;
        if(n<Dneedcertis) return(fD[n] && !fD[n-1] && !fF[n]);
        else{
          n-=Dneedcertis;
          if(n<Dneedcertisnot) return (fD[n]&& fD[n-1] && !fF[n]);
          else{
            n-=Dneedcertisnot;
            if(n<dis)  return (fF[n] && !fF[n-1]);
            else{
              n-=dis;
              return (fF[n] && fF[n-1]);
            }
          }
        }
      }
    }
  } 
  
  bool isInD(int n){
    return (n<Dhasandis+Dhascertisnot+Dneedcertis+Dneedcertisnot);
  }
  
  bool isCert(int n){
    return (n<Dhasandis)|| (n>=Dhasandis+Dhascertisnot && n<Dhasandis+Dhascertisnot+Dneedcertis)
    ||(n>=Dhasandis+Dhascertisnot+Dneedcertis+Dneedcertisnot && n<Dhasandis+Dhascertisnot+Dneedcertis+Dneedcertisnot+dis);
  }
  
  int forgetSecondAfterOneEdge(int n, int m){
    if(isInD(n)) m = Dincr(m);
    if(isInD(m)) n = Dincr(n);
    if(isCert(m)) n = getacert(n);
    if(isCert(n)) m = getacert(m);
    if(canBeForgoten(m)) return n;
    else return -1;    
  }
  
  pair<int,int> forgetThirdAfterTwoEdges(int a, int b, int c){
    if(isInD(a)) c = Dincr(c);
    if(isInD(b)) c = Dincr(c);
    if(isInD(c)){ a = Dincr(a); b = Dincr(b); }
    if(isCert(a)) c = getacert(c);
    if(isCert(b)) c =getacert(c);
    if(isCert(c)){ a = getacert(a); b = getacert(b); }
    if(canBeForgoten(c)) return pair<int,int>(a,b);      
    return pair<int,int>(-1,-1);
  }
  
  ~automaton1Min(){
    delete[] (fD-1);
    delete[] (fF-1);
  }  
};

//This class is initialized with the sets sigma and rho and computes the 1-maximal (sigma,rho) dominating sets 
class automaton1Max{
public:
  pair<int,int>  g; //automaton that counts the number of D seen other than himself, first = number of states, second = state to jump back from state first-1
  bool* fD; //accepting set for sigma
  bool* fF;//accepting set for rho
  
   //The states are represented by an integer and there are 6 possibilities
  //In the comments of the next lines S is the sum of the previous integers
  int Dis; // state between 0 and Dis-1 if it is in D and is a certificate
  int Disnot;// state between S and S+Disnot-1 if it is in D and is not a certificate
  int dhasandis;// state between S and S+ dhasandis-1 if it is not in D and has and is a certificate
  int dhasandisnot;// state between S and S+dhasandisnot-1 if it is not in D and has a certificate but is not a certificate
  int dneedsandis;// state between S and S+needsandis-1 if it is  notin D and, has no certificate but is  a certificate
  int dneedsandisnot;// state between S and S+dneedsandisnot-1 if it is not in D, is not a certificate and has no certificate
  vector<int> baseVect;
  vector<int> base;
  int size_Aut;
  
  automaton1Max(pair<int,int>& tgD, vector<bool> tfD, pair<int,int>& tgF, vector<bool> tfF){
    g= pair<int,int>(max(tgD.second, tgF.second) + lcm(tgD.first-tgD.second, tgF.first-tgF.second), max(tgD.second, tgF.second));
    fD= new bool[g.first+1];
    fF= new bool[g.first+1];
    for(int i=0, j=0, k=0; i<g.first+1; i++,j++,k++){
      if(j==tgD.first) j = tgD.second;
      if(k==tgF.first) k = tgF.second;
      fD[i]=tfD[j];
      fF[i]=tfF[k];      
    }
    Dis = Disnot = dhasandis = dhasandisnot = dneedsandis = dneedsandisnot = g.first;
    size_Aut = Dis + Disnot + dhasandis + dhasandisnot + dneedsandis + dneedsandisnot;
        
    baseVect=vector<int>(size_Aut,0);
    baseVect[0]=1;
    baseVect[Dis]=1;
    baseVect[Dis + Disnot + dhasandis + dhasandisnot]=1;
    baseVect[Dis + Disnot + dhasandis + dhasandisnot + dneedsandis]=1;
    for(size_t i=0;i<baseVect.size();i++) if(baseVect[i]!=0)base.push_back(i);
  }
  
  int Dincr(int n){
    if(n==-1) return -1; 
    int m = n%g.first;
    n = (n-m);
    m++;
    if(m == g.first) m = g.second;
    return n+m;
  }
  
  int getacert(int n){ 
    if(n >= Dis + Disnot + dhasandis + dhasandisnot  && n<Dis + Disnot + dhasandis + dhasandisnot+ dneedsandis) return n - dhasandis - dhasandisnot;
    else if(n >= Dis + Disnot + dhasandis + dhasandisnot + dneedsandis) return n - dhasandisnot - dneedsandis;
    else return n;
  }
  
  bool canBeForgoten(int n){
    if(n==-1) return false; 
    if(n<Dis) return (fD[n] && !fD[n+1]);
    else{
      n-=Dis;
      if(n<Disnot) return (fD[n] && fD[n+1]);
      else{
        n-=Disnot;
        if(n<dhasandis) return (fF[n] && !fF[n+1]);
        else{
          n-=dhasandis;
          if(n<dhasandisnot) return (fF[n] && fF[n+1]);
          else{
            n-=dhasandisnot;
            if(n<dneedsandis) return (fF[n] & !fF[n+1]  && !fD[n]);
            else{
              n-= dneedsandis;
              return (fF[n] & fF[n+1]  && !fD[n]);
            }
          }
        }
      }
    }
  }
  bool isInD(int n){
    return (n< Dis + Disnot);
  }
  bool isCert(int n){
    return (n<Dis)|| (n>=Dis + Disnot && n<Dis + Disnot + dhasandis)
    ||(n>=Dis + Disnot + dhasandis + dhasandisnot  && n<Dis + Disnot + dhasandis + dhasandisnot + dneedsandis);
  }
   
  int forgetSecondAfterOneEdge(int n, int m){
    if(isInD(n)) m = Dincr(m);
    if(isInD(m)) n = Dincr(n);
    if(isCert(m)) n = getacert(n);
    if(isCert(n)) m = getacert(m);
    if(canBeForgoten(m)) return n;
    else return -1;      
  }
  
  pair<int,int> forgetThirdAfterTwoEdges(int a, int b, int c){
    if(isInD(a)) c = Dincr(c);
    if(isInD(b)) c = Dincr(c);
    if(isInD(c)){ a = Dincr(a); b = Dincr(b); }
    if(isCert(a)) c = getacert(c);
    if(isCert(b)) c = getacert(c);
    if(isCert(c)){ a = getacert(a); b = getacert(b); }
    if(canBeForgoten(c)) return pair<int,int>(a,b);      
    return pair<int,int>(-1,-1);
  }
  
  ~automaton1Max(){
    delete[] (fD);
    delete[] (fF);
  }  
};

//This class computes the maximal induced matching 
class automatonMaxInducedMatching{
public:
  vector<int> baseVect;
  vector<int> base;
  int size_Aut;
  
  automatonMaxInducedMatching(){
    size_Aut = 5;
    baseVect=vector<int>(size_Aut,0);
    baseVect[0]=baseVect[2]=1;
    for(size_t i=0;i<baseVect.size();i++) if(baseVect[i] != 0) base.push_back(i);
  }
  
  int Dincr(int n){
    if(n == 0) return 1;
    if(n == 1) return -1;
    if(n == 2 || n == 3|| n == 4) return 4;
  }
  
  int Fincr(int n){
    if(n == 2) return 3;
    else return n;
  }
  
  bool canBeForgoten(int n){
    if(n == 1 || n == 2 || n == 4) return true;
    else return false;
  }
  
  bool isInD(int n){
    return (n< 2);
  }
   
  int forgetSecondAfterOneEdge(int n, int m){
    if(isInD(n)) m = Dincr(m);
    if(isInD(m)) n = Dincr(n);
    if(canBeForgoten(m)){
      if(m == 2) return Fincr(n);
      else return n;      
    }
    else return -1;      
  }
  
  pair<int,int> forgetThirdAfterTwoEdges(int a, int b, int c){
    if(isInD(a)) c = Dincr(c);
    if(isInD(b)) c = Dincr(c);
    if(isInD(c)){ a = Dincr(a); b = Dincr(b);}
    if(canBeForgoten(c)){
      if(c == 2) return pair<int,int>(Fincr(a),Fincr(b));
      else return pair<int,int>(a,b);
    }
    else return pair<int,int>(-1,-1);
  }
};

//This class computes the minimal dominating set with a special state 36 which means "at least one of the two vertices is a certificate"
//Any entry of the operator related to this special state is handeld in the function using this class
class automatonminDomPart{
public:
  vector<int> baseVect;
  vector<int> base;
  int size_Aut;
  
  automatonminDomPart(){
    size_Aut = 6;
    baseVect=vector<int>(size_Aut,0);
    baseVect[1]=baseVect[5]=1;
    for(size_t i=0;i<baseVect.size();i++) if(baseVect[i] != 0) base.push_back(i);
  }
  
  bool canBeForgoten(int n){
    if(n == 0 || n == 1 || n == 3 || n == 4) return true;
    else return false;
  }
  
  int getCert(int n){
    if(n == 1 || n == 2) return 0;
    else return n;
  }
  
  int casttoCert(int n){
    if(n == 5) return 3;
    else return -1;
  }
  
  int Dincr(int n){
    if(n == 1) return 2;
    else if(n == 3) return -1;
    else if(n == 5) return 4;
    else return n;
  }
  
  bool isInD(int n){
    return (n< 3);
  }
   
  int forgetSecondAfterOneEdge(int n, int m){
    if(isInD(n)){
      if(isInD(m)){
        if(canBeForgoten(Dincr(m))) return Dincr(n);
        else return -1;
      }else{
        if(canBeForgoten(Dincr(m)) && canBeForgoten(m)) return n;   
        else if(canBeForgoten(Dincr(m)) && !canBeForgoten(m)) return getCert(n);  
        else return -1;
      }
    }else{
      if(isInD(m)){
        if(canBeForgoten(m)) return Dincr(n);
        else if(canBeForgoten(getCert(m))) return casttoCert(n);
        else return -1;
      }else{
        if(canBeForgoten(m)) return n;
        else return -1;
      }
    }
  }
  
  pair<int,int> forgetThirdAfterTwoEdges(int a, int b, int c){
    if(isInD(c)){
      if(c == 0 ||(c == 1 && (!isInD(a)) && (!isInD(b))) ) return pair<int,int>(Dincr(a), Dincr(b));
      else{//c needs a certificate
        if(a != 5) return pair<int,int>(Dincr(a), casttoCert(b));
        else if(b != 5) return pair<int,int>(casttoCert(a), Dincr(b));
        else return pair<int,int>(-1,-1);// if a=b=5 then we should end up in stat 37 this is handeld in the operator file
      }
    }else{
      if(isInD(a) && isInD(b)){
        if(canBeForgoten(Dincr(c)))
          return  pair<int,int>(a,b);
        else return pair<int,int>(-1,-1);
      }else if(isInD(a)){
        if(c == 5) return pair<int,int>(getCert(a),b);
        else if(c == 4) return pair<int,int>(a,b);
        else return pair<int,int>(-1,-1);
      }else if(isInD(b)){
        if(c == 5) return pair<int,int>(a,getCert(b));
        else if(c == 4) return pair<int,int>(a,b);
        else return pair<int,int>(-1,-1);
      }else{
        if(canBeForgoten(c)) return pair<int,int>(a,b);
        else return pair<int,int>(-1,-1);
      }
    }    
  }
};




==> anc/dom_pw2_in <==
4 1 0 -6 1 1 2 1 

0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 

-1



==> anc/get_operators.hpp <==
#include <iostream>
#include <vector>
#include <set>
#include <assert.h>
#include <cmath>
#include <map>
#include <complex>
#include <gmpxx.h>
#include <algorithm>
#include <getopt.h>

using namespace std;
#include "automaton.hpp"

/////////////////

//This class only purpose is to contain the primitiveSuboperator method that are usefull for the operators in bounded pathwidth
template<class T_auto>
class automaton_pw{
public:
  T_auto A;
  size_t size_Mat;
  vector<int> baseVect;
  vector<int> base;
  vector<vector<vector<int>>> transMat; 
  vector<int> evaluateVect;
  automaton_pw(pair<int,int>& tgD, vector<bool>& tfD, pair<int,int>& tgF, vector<bool>& tfF):  
  A(tgD, tfD, tgF, tfF){ }
  automaton_pw(): A() { }
  
  void primitiveSuboperator(){//This method removes states that are not accessible or not co-accessible
    if(baseVect.size()==0) return ;
    vector<vector<bool>> Mat(size_Mat, vector<bool>(size_Mat,false));
    for(size_t i=0; i<transMat[0].size(); i++) Mat[i][i]= true;
    for(size_t k=0; k<transMat.size(); k++)
      for(size_t i=0; i<transMat[k].size(); i++)
        for(size_t j=0; j<transMat[k][i].size(); j++)
          if(transMat[k][i][j]) Mat[i][j]=true;
   
    bool todo = true;
    while(todo){
      todo = false;
      for(size_t i=0; i<size_Mat; i++)
        for(size_t j=0; j<size_Mat; j++)
          for(size_t k=0; k<size_Mat; k++)
            if(!Mat[i][j] && Mat[i][k] && Mat[k][j]) todo = Mat[i][j]= true;
    }    
    
    vector<bool> coaccessible(size_Mat, false);
    for(size_t i=0; i<size_Mat ; i++){
      if(evaluateVect[i] == 0) continue;
      for(size_t j=0; j<size_Mat; j++) 
        coaccessible[j]= coaccessible[j] || Mat[i][j];
    }
    
    vector<bool> accessible(size_Mat, false);
    for(size_t i=0; i<size_Mat ; i++){
      if(baseVect[i] == 0) continue;
      for(size_t j=0; j<size_Mat; j++) 
        accessible[j]= accessible[j] || Mat[j][i];
    }

    for(size_t i=0; i<size_Mat; i++)
      coaccessible[i] = coaccessible[i] && accessible[i];
    
    vector<int> mappedTo(coaccessible.size());
    int t=0;
    for(size_t i=0; i<coaccessible.size(); i++)
      if(coaccessible[i]) mappedTo[i]=t++;
      else mappedTo[i]=-1;
    size_Mat=t;
    
    for(size_t k=0;k<transMat.size();k++){
      vector<vector<int>>transtemp(size_Mat,vector<int>(size_Mat,0));
      for(size_t i=0; i<transMat[k].size();i++){
        if(!coaccessible[i]) continue;
        for(size_t j=0;j<transMat[k][i].size();j++){
          if(!coaccessible[j]) continue;
          transtemp[mappedTo[i]][mappedTo[j]]=transMat[k][i][j];        
        }
      }
      transMat[k].swap(transtemp);
    }
    
    vector<int> baseVecttemp(size_Mat);
    for(size_t i=0; i<baseVect.size();i++){
      if(!coaccessible[i]) continue;
      else baseVecttemp[mappedTo[i]]=baseVect[i];
    }
    baseVect.swap(baseVecttemp);
    
    vector<int> evaluateVecttemp(size_Mat);
    for(size_t i=0; i<evaluateVect.size();i++){
      if(!coaccessible[i]) continue;
      else evaluateVecttemp[mappedTo[i]]=evaluateVect[i];
    }
    evaluateVect.swap(evaluateVecttemp);
    
    size_t i=0;
    while(i<transMat.size()){
      bool smaller = false;
      for(size_t j=0;j<transMat.size();j++){
        if(i==j) continue;
        smaller = true;
        for(size_t n=0;n<transMat[i].size();n++)
          for(size_t m=0;m<transMat[i].size();m++){
            if(transMat[i][n][m]>transMat[j][n][m]){smaller = false; break;}            
          }
        if(smaller) break;    
      }
      if(smaller){
       transMat[i].swap(transMat[transMat.size()-1]);
       transMat.pop_back();
      }else i++;
    }
  } 
};


//This class contains an automaton that computes (sigma,rho)-dominating sets and uses it to write explicitely the operators in pathwidth 1
template<class T_auto>
class automaton_pw1: public automaton_pw<T_auto>{
public:
  using automaton_pw<T_auto>::size_Mat;
  using automaton_pw<T_auto>::A;
  using automaton_pw<T_auto>::transMat;
  using automaton_pw<T_auto>::evaluateVect;
  using automaton_pw<T_auto>::baseVect;
  using automaton_pw<T_auto>::primitiveSuboperator;
  
  automaton_pw1(pair<int,int>& tgD, vector<bool>& tfD, pair<int,int>& tgF, vector<bool>& tfF):
  automaton_pw<T_auto>::automaton_pw(tgD, tfD, tgF, tfF){
    baseVect = A.baseVect;
    initevaluateVect(); 
    initmat(); 
    primitiveSuboperator();
  }  
  automaton_pw1(): automaton_pw<T_auto>::automaton_pw(){
    baseVect = A.baseVect;
    initevaluateVect(); 
    initmat(); 
    primitiveSuboperator();
  }

  void SameWithEdge(){
    vector<vector<int>> val(size_Mat, vector<int>(size_Mat,0));
    for(size_t i=0;i<A.size_Aut; i++){
      for(size_t j=0;j<A.base.size(); j++){
        int v = A.forgetSecondAfterOneEdge(i, A.base[j]);
        if(v!=-1) val[v][i]++;
      }
    }
    transMat.push_back(val);
  }  
  
  void newWithEdge(){
    vector<vector<int>> val(A.size_Aut, vector<int>(A.size_Aut,0));
    for(size_t i=0;i<A.size_Aut;i++){
      for(size_t j=0;j<A.base.size();j++){
        int v = A.forgetSecondAfterOneEdge(A.base[j], i);
        if(v!=-1) val[v][i]++;
      }
    }
    transMat.push_back(val);
  }
     
  void SameWithoutEdge(){
    vector<vector<int>> val(A.size_Aut, vector<int>(A.size_Aut,0));
    for(size_t i=0;i<A.size_Aut;i++)
      for(size_t j=0;j<A.base.size();j++)
        if(A.canBeForgoten(A.base[j]))
          val[i][i]++;
    transMat.push_back(val);
  }  
  
  void NewWithoutEdge(){
    vector<vector<int>> val(A.size_Aut, vector<int>(A.size_Aut,0));
    for(size_t i=0;i<A.size_Aut;i++)
      if(A.canBeForgoten(i))
        for(size_t j=0;j<A.base.size(); j++)
          val[A.base[j]][i]++;
    transMat.push_back(val);
  } 
  
  void initevaluateVect(){  
    evaluateVect=vector<int>(A.size_Aut,0);
    for(size_t i=0; i<A.size_Aut;i++)
      if(A.canBeForgoten(i)) evaluateVect[i]=1;
  }  
  
  void initmat(){
    size_Mat = A.size_Aut;
    SameWithEdge();
    newWithEdge();
    SameWithoutEdge();
    NewWithoutEdge();
  }
};


//This class contains an automaton that computes a (sigma,rho)-dominating sets and uses it to write explicitely the operators in pathwidth 2
template<class T_auto>
class automaton_pw2: public automaton_pw<T_auto>{
public:
  using automaton_pw<T_auto>::size_Mat;
  using automaton_pw<T_auto>::A;
  using automaton_pw<T_auto>::transMat;
  using automaton_pw<T_auto>::evaluateVect;
  using automaton_pw<T_auto>::baseVect;
  using automaton_pw<T_auto>::primitiveSuboperator;
  
  automaton_pw2(pair<int,int>& tgD, vector<bool>& tfD, pair<int,int>& tgF, vector<bool>& tfF):
  automaton_pw<T_auto>::automaton_pw(tgD, tfD, tgF, tfF){
    initbasevec();
    initevaluateVect(); 
    initmat(); 
    primitiveSuboperator();
  }  
  automaton_pw2():
  automaton_pw<T_auto>::automaton_pw(){
    initbasevec();
    initevaluateVect(); 
    initmat(); 
    primitiveSuboperator();
  }

  void initbasevec(){
    baseVect=vector<int>(A.size_Aut*A.size_Aut,0);
    for(int i=0; i<A.size_Aut; i++)
      for(int j=0; j<A.size_Aut; j++)
        baseVect[i*A.size_Aut+j]=A.baseVect[i]*A.baseVect[j];
  }
  
  void initevaluateVect(){  
    evaluateVect=vector<int>(A.size_Aut*A.size_Aut,0);
    for(int i=0; i<A.size_Aut; i++){ 
      for(int j=0; j<A.size_Aut; j++){ 
        int ti = A.forgetSecondAfterOneEdge(i, j);
        if((A.canBeForgoten(i) && A.canBeForgoten(j))|| (ti!=-1 && A.canBeForgoten(ti))) evaluateVect[i*A.size_Aut+j]=1;
      }
    }
  }
  void initmat(){
    size_Mat = A.size_Aut*A.size_Aut;
    for(int lost=0; lost<3; lost++){//lost is forgoten
      for(int edges=0; edges<4; edges++){
        vector<vector<int>> val(size_Mat, vector<int>(size_Mat,0));
        for(int i=0; i<A.size_Aut; i++)
          for(int j=0; j<A.size_Aut; j++)
            for(size_t k=0; k<A.base.size(); k++){
              vector<int> v(3,0);
              if(lost == 0){ v[0]=i; v[1]=A.base[k]; v[2]=j; }
              else if(lost == 1){ v[0]=i; v[1]=j; v[2]=A.base[k]; }
              else if(lost == 2){ v[0]=A.base[k]; v[1]=j; v[2]=i; }
              if(edges == 0){
                if(A.canBeForgoten(v[2])) val[v[0]*A.size_Aut+v[1]][i*A.size_Aut+j]++;                
              }else if(edges == 1){
                int nv = A.forgetSecondAfterOneEdge(v[1], v[2]);
                if(nv!=-1) val[v[0]*A.size_Aut+nv][i*A.size_Aut+j]++; 
              }else if(edges == 2){
                int nv= A.forgetSecondAfterOneEdge(v[0], v[2]);
                if(nv!=-1) val[nv*A.size_Aut+v[1]][i*A.size_Aut+j]++; 
              }else if(edges == 3){
                pair<int,int> nv= A.forgetThirdAfterTwoEdges(v[0], v[1], v[2]);
                if(nv.first != -1 && nv.second != -1) val[nv.first*A.size_Aut+nv.second][i*A.size_Aut+j]++; 
              }              
            }
        transMat.push_back(val);
      }     
    }
  }
};

//This class contains the automaton that computes minimal dominating sets in pathwidth 2 and uses it to write explicitely the operators in pathwidth 2
//Remark that there is a special 36th state that has to be handeld be the class
class automaton_pw2_minDom: public automaton_pw<automatonminDomPart>{
public:
  using automaton_pw<automatonminDomPart>::size_Mat;
  using automaton_pw<automatonminDomPart>::A;
  using automaton_pw<automatonminDomPart>::transMat;
  using automaton_pw<automatonminDomPart>::evaluateVect;
  using automaton_pw<automatonminDomPart>::baseVect;
  using automaton_pw<automatonminDomPart>::primitiveSuboperator;
  
  automaton_pw2_minDom(): automaton_pw<automatonminDomPart>::automaton_pw(){
    initbasevec();
    initevaluateVect(); 
    initmat(); 
    primitiveSuboperator();
  }  

  void initbasevec(){
    baseVect=vector<int>(A.size_Aut*A.size_Aut+1,0);
    for(int i=0; i<A.size_Aut; i++)
      for(int j=0; j<A.size_Aut; j++)
        baseVect[i*A.size_Aut+j]=A.baseVect[i]*A.baseVect[j];
  }
  
  void initevaluateVect(){  
    evaluateVect=vector<int>(A.size_Aut*A.size_Aut+1,0);
    for(int i=0; i<A.size_Aut; i++){ 
      for(int j=0; j<A.size_Aut; j++){ 
        int ti = A.forgetSecondAfterOneEdge(i, j);
        if((A.canBeForgoten(i) && A.canBeForgoten(j))|| (ti!=-1 && A.canBeForgoten(ti))) evaluateVect[i*A.size_Aut+j]=1;
      }
    }
    evaluateVect[36]=1;
  }
  
  void initmat(){
    size_Mat = A.size_Aut*A.size_Aut+1;
    for(int lost=0; lost<3; lost++){//lost is forgoten
      for(int edges=0; edges<4; edges++){
        vector<vector<int>> val(size_Mat, vector<int>(size_Mat,0));
        for(int i=0; i<A.size_Aut; i++){
          for(int j=0; j<A.size_Aut; j++){
            for(size_t k=0; k<A.base.size(); k++){
              vector<int> v(3,0);
              if(lost == 0){ v[0]=A.base[k]; v[1]=j; v[2]=i; }
              else if(lost == 1){ v[0]=i; v[1]=A.base[k]; v[2]=j; }
              else if(lost == 2){ v[0]=i; v[1]=j; v[2]=A.base[k]; }
              if(edges == 0){
                if(A.canBeForgoten(v[2])) val[v[0]*A.size_Aut+v[1]][i*A.size_Aut+j]++;                
              }else if(edges == 1){
                int nv = A.forgetSecondAfterOneEdge(v[1], v[2]);
                if(nv!=-1) val[v[0]*A.size_Aut+nv][i*A.size_Aut+j]++; 
              }else if(edges == 2){
                int nv= A.forgetSecondAfterOneEdge(v[0], v[2]);
                if(nv!=-1) val[nv*A.size_Aut+v[1]][i*A.size_Aut+j]++; 
              }else if(edges == 3){
                pair<int,int> nv= A.forgetThirdAfterTwoEdges(v[0], v[1], v[2]);
                if(v[0] == 5 && v[1]==5 && v[2] == 2) val[36][i*A.size_Aut+j]++;// this is the special case
                else if(nv.first != -1 && nv.second != -1) val[nv.first*A.size_Aut+nv.second][i*A.size_Aut+j]++; 
              }              
            }
          }
        }
        if(lost == 0){//the edge between i and j doesn't matter
          if(edges == 0 || edges == 1){ val[1*6+4][36]++; val[5*6+4][36]++;}       
          else if(edges == 2 || edges == 3){ val[1*6+3][36]++; val[5*6+4][36]++;}
        }else if(lost == 1){//the edge between i and j doesn't matter   
          if(edges == 0 || edges == 2){ val[4*6+1][36]++; val[4*6+5][36]++;}           
          else if(edges == 1 || edges == 3){ val[3*6+1][36]++; val[4*6+5][36]++;} 
        }else if(lost == 2){ //we lose the new node
          if(edges == 0) val[36][36]++;
          else if(edges == 1) val[3*6+4][36]++;
          else if(edges == 2) val[4*6+3][36]++;
        }
        transMat.push_back(val);
      }     
    }
  }
};

//This class contains an automaton that computes a (sigma,rho)-dominating sets and uses it to write explicitely the operators for trees or forests
template<class T_auto>
class automaton_tree{
public:
  T_auto A;
  size_t size_Mat;
  vector<int> baseVect;
  vector<vector<vector<pair<int,int>>>> transMat; 
  vector<int> evaluateVect;
  automaton_tree(bool forest): A() { 
    baseVect = A.baseVect;
    size_Mat = A.size_Aut;
    initevaluateVect(); 
    withEdge();
    if(forest) withoutEdge();
    primitiveSuboperator();  
  }

  automaton_tree(pair<int,int>& tgD, vector<bool> tfD, pair<int,int>& tgF, vector<bool> tfF, bool forest):  A(tgD, tfD, tgF, tfF){
    baseVect = A.baseVect;
    size_Mat = A.size_Aut;
    initevaluateVect(); 
    withEdge();
    if(forest) withoutEdge();
    primitiveSuboperator();
  }
  
  void primitiveSuboperator(){
    if(baseVect.size() == 0) return ;
    vector<bool> coaccessible(size_Mat, false);
    vector<bool> accessible(size_Mat, false);
    for(size_t i=0; i<size_Mat ; i++)
      if(evaluateVect[i] != 0) coaccessible[i]= true;
    for(size_t i=0; i<size_Mat ; i++)
      if(baseVect[i] != 0) accessible[i]=true;
    bool done = false;
    while(!done){
      done = true;
      for(size_t k=0;k<transMat.size();k++){
        for(size_t i=0; i<transMat[k].size(); i++){
          for(size_t j=0; j<transMat[k][i].size(); j++){
            if(coaccessible[i] && accessible[transMat[k][i][j].first]){ 
              if(!coaccessible[transMat[k][i][j].second]) done = false;
              coaccessible[transMat[k][i][j].second] = true;
            }
            if(coaccessible[i] && accessible[transMat[k][i][j].second]){ 
              if(!coaccessible[transMat[k][i][j].first]) done = false;
              coaccessible[transMat[k][i][j].first] = true;
            }
            if(accessible[transMat[k][i][j].first] && accessible[transMat[k][i][j].second]){
              if(!accessible[i]) done = false;
              accessible[i] = true;
            }
          }
        }
      } 
    }

    for(size_t i=0; i<size_Mat; i++)
      coaccessible[i] = coaccessible[i] && accessible[i];
    
    vector<int> mappedTo(coaccessible.size());
    size_Mat=0;
    for(size_t i=0; i<coaccessible.size(); i++){
      if(coaccessible[i]) mappedTo[i] = size_Mat++;
      else mappedTo[i]=-1;
    }
    
    for(size_t k=0; k<transMat.size(); k++){
      vector<vector<pair<int,int>>>transtemp(size_Mat);
      for(size_t i=0; i<transMat[k].size();i++){
        if(!coaccessible[i]) continue;
        for(size_t j=0;j<transMat[k][i].size();j++){
          if(coaccessible[transMat[k][i][j].first] && coaccessible[transMat[k][i][j].second]) 
            transtemp[mappedTo[i]].push_back(pair<int,int>(mappedTo[transMat[k][i][j].first], mappedTo[transMat[k][i][j].second]));        
        }
      }
      transMat[k].swap(transtemp);
    }
    
    vector<int> baseVecttemp(size_Mat);
    for(size_t i=0; i<baseVect.size();i++){
      if(!coaccessible[i]) continue;
      else baseVecttemp[mappedTo[i]]=baseVect[i];
    }
    baseVect.swap(baseVecttemp);
    
    vector<int> evaluateVecttemp(size_Mat);
    for(size_t i=0; i<evaluateVect.size();i++){
      if(!coaccessible[i]) continue;
      else evaluateVecttemp[mappedTo[i]]=evaluateVect[i];
    }
    evaluateVect.swap(evaluateVecttemp);
  } 
   
  void withEdge(){
    vector<vector<pair<int,int> > > val(A.size_Aut);
    for(size_t i=0; i<A.size_Aut; i++){
      for(size_t j=0; j<A.size_Aut; j++){
        int v = A.forgetSecondAfterOneEdge(i, j);
        if(v!=-1) val[v].push_back(pair<int,int>(i,j));
      }
    }
    transMat.push_back(val);
  }  
     
  void withoutEdge(){
    vector<vector<pair<int,int> > > val(A.size_Aut);
    for(size_t i=0; i<A.size_Aut; i++)
      for(size_t j=0; j<A.size_Aut; j++)
        if(A.canBeForgoten(j)) val[i].push_back(pair<int,int>(i,j));
    transMat.push_back(val);
  }
  
  void initevaluateVect(){  
    evaluateVect=vector<int>(A.size_Aut,0);
    for(size_t i=0; i<A.size_Aut;i++)
      if(A.canBeForgoten(i)) evaluateVect[i]=1;
  }  
};

 
// In the case of pathwidth write the requested operators in operators and the initial vector in basvect
void get_operators_pw(int pathwidth, int min_all_max, pair<int,int>& graph_D, vector<bool>& sigma, pair<int,int>& graph_F, vector<bool>& rho,
    vector<vector<vector<int>>>& operators, vector<int>& baseVect){  
  if(min_all_max == 0){
    if(pathwidth == 1){
      automaton_pw1<automaton_All> A(graph_D, sigma, graph_F, rho);
      baseVect = A.baseVect; operators = A.transMat;
    }else if(pathwidth == 2){
      automaton_pw2<automaton_All> A(graph_D, sigma, graph_F, rho);
      baseVect = A.baseVect; operators = A.transMat;
    }
  }else if(min_all_max == 1){
    if(pathwidth == 1){
      automaton_pw1<automaton1Max> A(graph_D, sigma, graph_F, rho);
      baseVect = A.baseVect; operators = A.transMat;
    }else if(pathwidth == 2){
      automaton_pw2<automaton1Max> A(graph_D, sigma, graph_F, rho);
      baseVect = A.baseVect; operators = A.transMat;
    }
  }else if(min_all_max == 2){
    if(pathwidth == 1){
      automaton_pw1<automaton1Min> A(graph_D, sigma, graph_F, rho);
      baseVect = A.baseVect; operators = A.transMat;
    }else if(pathwidth == 2){
      automaton_pw2<automaton1Min> A(graph_D, sigma, graph_F, rho);
      baseVect = A.baseVect; operators = A.transMat;
    }
  }else {
    cerr<< "Something was not initialized in the options. Call with option -h to see usage."<<endl;
    exit(EXIT_FAILURE);
  }
}

// In the case of trees and forests write the requested operators in operators and the initial vector in basvect
void get_operators_tf(char graphClass, int min_all_max, pair<int,int>& graph_D, vector<bool>& sigma, pair<int,int>& graph_F, vector<bool>& rho,
    vector<vector<vector<pair<int,int>>>>& operators, vector<int>& baseVect){   
  if(min_all_max == 0){
    automaton_tree<automaton_All> A(graph_D, sigma, graph_F, rho, graphClass == 'f');
    baseVect = A.baseVect; operators = A.transMat;
  }else if(min_all_max == 1){
    automaton_tree<automaton1Max> A(graph_D, sigma, graph_F, rho, graphClass == 'f');
    baseVect = A.baseVect; operators = A.transMat;
  }else if(min_all_max == 2){
    automaton_tree<automaton1Min> A(graph_D, sigma, graph_F, rho, graphClass == 'f');
    baseVect = A.baseVect; operators = A.transMat;
  }else {
    cerr<< "Something was not initialized in the options. Call with option -h to see usage."<<endl;
    exit(EXIT_FAILURE);
  }
}

//Similar functions for the special case of maximal induced matchings
void get_operators_pw_mIM(int pathwidth, vector<vector<vector<int>>>& operators, vector<int>& baseVect){  
  if(pathwidth == 1){
    automaton_pw1<automatonMaxInducedMatching> A;
    baseVect = A.baseVect; operators = A.transMat;
  }else{
    automaton_pw2<automatonMaxInducedMatching> A;
    baseVect = A.baseVect; operators = A.transMat;
  }
}

void get_operators_tf_mIM(char graphClass, vector<vector<vector<pair<int,int>>>>& operators, vector<int>& baseVect){  
  automaton_tree<automatonMaxInducedMatching> A(graphClass == 'f');
  baseVect = A.baseVect; operators = A.transMat;
}

// Similar function for the case of minimum dominating sets in pathwidth 2
void get_operators_minD(vector<vector<vector<int>>>& operators, vector<int>& baseVect){
    automaton_pw2_minDom A;
    baseVect = A.baseVect; operators = A.transMat;
}


==> anc/main.cpp <==
#include <iostream>
#include <vector>
#include <set>
#include <assert.h>
#include <cmath>
#include <map>
#include <complex>
#include <gmpxx.h>
#include <algorithm>
#include <getopt.h>
#include "get_operators.hpp"
#include "X_from_operator.hpp"
//Compilation with:
//g++ main.cpp -lgmp -lgmpxx -O3

using namespace std;

mpq_class readRat(){//read the rational growth rate
  cout<<" What should the growth rate be ?"<<endl; 
  cout<<" Give a rational number: enter the numerator and the denominator separated by a blank space."<<endl; 
  int n,d; cin >>n>>d;  
  return mpq_class(n)/d;
}

Number readAlg(){//read the algrebraic growth rate
  cout<<"   What should the growth rate be ?"<<endl; 
  cout<<"   Give an irrational algrebraic real number. First give a rational multiple of the minimal polynomial (of degree at least 2) with integer coeficients."<<endl; 
  cout<<"   For that enter pairs of integers i j such that the coefficient of x^i is j. You need to start with the term of highest degree and to end with the pair 0 j (where j is the constant term of the polynomial). Every unspecified term is set to 0."<<endl;
  cout<<"   Finaly give a pair of rational numbers (each given as a pair of integers separated by a blank space) around the root that uniquely determines it."<<endl;
  cout<<"   For instance for any number of the form a^(1/b) (with a and b positive integers) one could chose the polynomial x^b-a and the interval [1,2] and write: b 1 0 -a 1 1 2 1. "<<endl; 
  int a,c,d,e; mpq_class b; 
  cin>>a>>b;
  vector<mpq_class> p(a+1,0);
  p[a]=b;
  while(true){
    cin>>a>>b;
    p[a]=b;
    if(a == 0) break;
  }
  cin >> a>>c>>d>>e;
  pair<mpq_class,mpq_class> approx(mpq_class(a)/c,mpq_class(d)/e);
  Number::setPoly(p, approx);
  Number coef(0);
  coef.val[1]=1;
  return coef;
}

int main(int argc, char *argv[]){// read the input of the user and call all the auxiliaries functions
  char graphClass = 0;
  int pathwidth = 0;
  int min_all_max = -1;
  bool maxIM=false;
  bool minD=false;
  bool rat=false;
  pair<int,int> graph_D;
  vector<bool> sigma;
  pair<int,int> graph_F;
  vector<bool> rho;
  int opt;
  while ((opt = getopt(argc, argv, "htfp:s:a:AmMIDR")) != -1) {
    switch (opt) {
      case 'h':
        cout<<"This program computes the set of (multi-)linear operators that correspond to the dynamic algorithm described in the joint article."<<endl;
        cout<<"Instead of writing this operator, it prints c++ code that can is used by the program that computes (or tries to) the set X for a given growth rate"<<endl;
        cout<<"This program must be called with some options."<<endl<<endl;
        cout<<"****     One of the  following options must specify the class of graph, we work on:"<<endl;
        cout<<"    -t to write the code for tree"<<endl;
        cout<<"    -f to write the code for forests"<<endl;
        cout<<"    -p n to write the code for pathwidth n (where n is either 1 or 2)"<<endl<<endl;
        cout<<"****     One of the following options must specify the (sigma,rho)-dominating set we work on (unless *):"<<endl;
        cout<<"    -s to use a predefined parameter:"<<endl;
        cout<<"        D for Dominating set"<<endl;
        cout<<"        I for Independant set"<<endl;
        cout<<"        i for Independant dominating set"<<endl;
        cout<<"        T for Total dominating set"<<endl;
        cout<<"        M for Induced matching"<<endl;
        cout<<"        S for Strong stable set"<<endl;
        cout<<"        C for Perfect Code"<<endl;
        cout<<"        P for Perfect dominating set"<<endl;
        cout<<"        p for Totat perfect dominating set"<<endl;
        cout<<"    -a to specify the (sigma,rho)-dominating set by giving the automaton. It should be followed by a string of the following format:"<<endl;
        cout<<"        pqup'q'u' where p,q,p',q' are one digit integers that correspond respectively to p(sigma), q(sigma), p(rho), q(rho) and"<<endl;
        cout<<"        u and u' are two sequence of 0 and 1 that give the values of 1(sigma) (resp 1(rho)) from 0 to p+q-1. Note that there should be no space in the string pqup'q'u'.";
        cout<<"        For instance, for dominating set the string would be: 0111101."<<endl<<endl; 
        cout<<"****     One of the  following options must be specified (unless *):"<<endl;
        cout<<"    -A if we count all (sigma,rho)-dominating sets"<<endl;
        cout<<"    -m if we count 1-minimal (sigma,rho)- dominating sets"<<endl;
        cout<<"    -M if we count 1-maximal (sigma,rho)- dominating sets"<<endl<<endl<<endl;
        cout<<"****     * There are two options that overides the two previous sets of options:"<<endl;
        cout<<"    -I computes maximum induced matching, the graph class still has to be specified."<<endl<<endl<<endl;
        cout<<"    -D computes minimal dominating sets in pathwidth 2."<<endl<<endl<<endl;
        cout<<"****  -R  allows you to use rational growth rate instead of algebraic."<<endl;
        cout<<"****     For instance calling with \"-p 1 -s M -A\" will generate the set of operators for the number of induced matchings in graphs of pathwidth 1."<<endl<<endl<<endl;
        return 0;
        break;
      case 'p':
        pathwidth=atoi(optarg);
        if(pathwidth!=1 && pathwidth!=2){
          cerr<< "The pathwidth should be 1 or 2. Call with -h to see usage."<<endl;
          exit(EXIT_FAILURE);
        }
      case 't':
      case 'f':
        if(graphClass!=0){
          cerr<< "More than one class of graph specified. Call with -h to see usage."<<endl;
          exit(EXIT_FAILURE);
        }
        graphClass=opt;
        break;
      case 's':
        if(sigma.size()!=0){
          cerr<< "More than one parameter is specified. Call with -h to see usage."<<endl;
          exit(EXIT_FAILURE);
        }
        switch (optarg[0]) {
          case 'D': //Dominating set
            graph_D=pair<int,int>(1,0);// size and loop
            sigma=vector<bool>{true};
            graph_F=pair<int,int>(2,1);
            rho=vector<bool>{false, true};
            break;
          case 'I':  //Independant
            graph_D=pair<int,int>(2,1);// size and loop
            sigma=vector<bool>{true, false};
            graph_F=pair<int,int>(1,0);
            rho=vector<bool>{true};
            break;
          case 'i': //Indep dominating
            graph_D =pair<int,int>(2,1);// size and loop
            sigma=vector<bool>{true, false};
            graph_F=pair<int,int>(2,1);
            rho=vector<bool> {false, true};
            break;
          case 'T': //Total dominating
            graph_D=pair<int,int> (2,1);// size and loop
            sigma=vector<bool> {false, true};
            graph_F=pair<int,int>(2,1);
            rho=vector<bool>{false, true};
            break;
          case 'M': //Induced matching
            graph_D=pair<int,int>(3,2);// size and loop
            sigma=vector<bool>{false, true, false};
            graph_F=pair<int,int>(1,0);
            rho=vector<bool> {true};
            break;
          case 'S'://Strong stable set
            graph_D=pair<int,int>(2,1);// size and loop
            sigma=vector<bool>{true, false};
            graph_F=pair<int,int> (3,2);
            rho=vector<bool>{true, true, false};
            break;
          case 'C': //Perfect Code
            graph_D=pair<int,int>(2,1);// size and loop
            sigma=vector<bool>{true, false};
            graph_F=pair<int,int>(3,2);
            rho=vector<bool> {false, true, false};
            break;
          case 'P': //Perfect dominating
            graph_D=pair<int,int>(1,0);// size and loop
            sigma=vector<bool>{true};
            graph_F=pair<int,int>(3,2);
            rho=vector<bool>{false, true, false};
            break;
          case 'p'://Totat perfect dominating set
            graph_D=pair<int,int>(3,2);// size and loop
            sigma=vector<bool>{false, true, false};
            graph_F=pair<int,int>(3,2);
            rho=vector<bool>{false, true, false};
            break;
        }
        break;
      case 'a':
        if(strlen(optarg)<6){ cerr<< "Arg of a too short. Call with -h to see usage."<<endl;  exit(EXIT_FAILURE);}
        graph_D=pair<int,int>((optarg[1]-'0')+(optarg[0]-'0'), (optarg[0]-'0'));
        if(strlen(optarg)<5+graph_D.first){ cerr<< "Arg of a too short. Call with -h to see usage."<<endl;  exit(EXIT_FAILURE);}
        for(int i=0; i<graph_D.first; i++) sigma.push_back(optarg[i+2]=='1');
        graph_F=pair<int,int>((optarg[3+graph_D.first]-'0')+(optarg[2+graph_D.first]-'0'), (optarg[2+graph_D.first]-'0'));
        if(strlen(optarg)!=4+graph_D.first+graph_F.first){ cerr<< "Arg of a is not of the right length. Call with -h to see usage."<<endl;  exit(EXIT_FAILURE);}
        for(int i=0; i<graph_F.first; i++) rho.push_back(optarg[i+4+graph_D.first]=='1');
        break;
      case 'A':
        if(min_all_max!=-1){
          cerr<< "Only one of A m M must appear. Call with -h to see usage."<<endl;
          exit(EXIT_FAILURE);
        }
        min_all_max=0;
        break;
      case 'M':
        if(min_all_max!=-1){
          cerr<< "Only one of A m M must appear. Call with -h to see usage."<<endl;
          exit(EXIT_FAILURE);
        }
        min_all_max=1;
        break;
      case 'm':
        if(min_all_max!=-1){
          cerr<< "Only one of A m M must appear. Call with -h to see usage."<<endl;
          exit(EXIT_FAILURE);
        }
        min_all_max=2;
        break;
      case 'I':
        maxIM= true;
        break;
      case 'D':
        minD= true;
        break;
      case 'R':
        rat= true;
        break;
      default: /* '?' */
        cerr<< "Call with -h to see usage."<<endl;
        exit(EXIT_FAILURE);
    }
  }
  if(!minD &&(graphClass == 0 ||(!maxIM && ( sigma.size() == 0 || min_all_max == -1)))){
    cerr<< "Something was not initialized in the options. Call with option -h to see usage."<<endl;
    exit(EXIT_FAILURE);
  }
  
  if(graphClass=='p' || minD){
    vector<vector<vector<int>>> operators;
    vector<int> baseVect;
    if(maxIM) get_operators_pw_mIM(pathwidth, operators, baseVect);
    else if(minD) get_operators_minD(operators, baseVect);
    else get_operators_pw(pathwidth, min_all_max, graph_D, sigma, graph_F, rho, operators, baseVect);
    if(rat){      
      mpq_class coef = readRat();
      vector<vector<mpq_class>> sep(1,vector<mpq_class>(baseVect.size()));
      for(size_t i=0; i<baseVect.size(); i++) sep[0][i] = baseVect[i];
      while(true){
        cout<<"Do ou whish to add a vector with positive integer coordinates to the set X at the start ? (This is usefull for instance for proposition 32.) If no enter -1.";
        cout<<"If yes enter the "<< baseVect.size()<<" entries of the vector separated by a blank space."<<endl;
        long int a;
        cin>>a;
        if(a==-1) break;
        vector<mpq_class> v(baseVect.size(),a);
        for(size_t i=1; i<v.size(); i++) cin>>v[i];
        sep.push_back(v);
      }
      findX(operators, sep, coef);
    }else{
      Number coef = readAlg();
      vector<vector<Number>> sep(1,vector<Number>(baseVect.size()));
      for(size_t i=0; i<baseVect.size(); i++) sep[0][i] = baseVect[i]/coef;
      while(true){
        cout<<"Do ou whish to add a vector with positive integer coordinates to the set X at the start ? (This is usefull for instance for proposition 32.) If no enter -1.";
        cout<<"If yes enter the "<< baseVect.size()<<" entries of the vector separated by a blank space."<<endl;
        long int a;
        cin>>a;
        if(a ==-1) break;
        vector<Number> v(baseVect.size(),a);
        for(size_t i=1; i<v.size(); i++){cin>>a; v[i]=a;}
        sep.push_back(v);
      }
      findX(operators, sep, coef);
    }
  }else{
    vector<vector<vector<pair<int,int>>>> operators;
    vector<int> baseVect;
    if(maxIM) get_operators_tf_mIM(graphClass, operators, baseVect);
    else get_operators_tf(graphClass, min_all_max, graph_D, sigma, graph_F, rho, operators, baseVect);    
    if(rat){
      mpq_class coef = readRat();
      vector<vector<mpq_class>> sep(1,vector<mpq_class>(baseVect.size()));
      for(size_t i=0; i<baseVect.size(); i++) sep[0][i] = baseVect[i]/coef;
      sep.push_back(vector<mpq_class>(baseVect.size(),0));
      sep.back()[7]=sep.back()[12]=1/coef;
      findX(operators, sep, coef);
    }else{
      Number coef = readAlg();
      vector<vector<Number>> sep(1,vector<Number>(baseVect.size()));
      for(size_t i=0; i<baseVect.size(); i++) sep[0][i] = baseVect[i]/coef;
      findX(operators, sep, coef);
    }
  }

	return 0;
}

